Chiral symmetry restoration in QC_2D from effective model using the functional renormalization group

The order of the chiral phase transition in two-color and two-flavor QC$_2$D is investigated using the functional renormalization group (FRG) technique in an effective model setting. We calculate the $\beta$ function of all couplings in the dimensionally reduced Ginzburg-Landau free energy functional with Pauli-G\"ursey SU(4) symmetry. We compare results of the perturbative $\epsilon$ expansion approach with those obtained via the FRG, evaluated directly in $d=3$ dimensions. The perturbative results suggest that the fixed-point structure is more intricate than that of three-color QCD, a conclusion further supported by the FRG analysis. Both methods display an infrared stable $O(6)$ fixed point at infinite axial anomaly; however, the FRG approach also reveals the existence of $U_A(1)$ anomaly-free fixed points, which can become infrared stable if the anomaly in the underlying theory vanishes at the critical temperature. These findings imply that the phase transition can be of second order, consistent with earlier findings for three colors.

==> beta_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68573,       1993]
NotebookOptionsPosition[     68223,       1979]
NotebookOutlinePosition[     68616,       1995]
CellTagsIndexPosition[     68573,       1992]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betam2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "m2"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"32", " ", "a11", " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a4"}], "+", 
        RowBox[{"28", " ", "g1"}], "+", 
        RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], 
      "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaa2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "a2"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28", " ", "a4"}], "+", 
        RowBox[{"4", " ", "g1"}], "-", 
        RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
     RowBox[{"32", " ", "a11", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], 
      "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betag1", ":=", 
  RowBox[{
   RowBox[{"-", "g1"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", "b1"}], "+", 
         RowBox[{"4", " ", "b3"}], "+", 
         RowBox[{"5", " ", "c1"}]}], ")"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["a2", "3"], " ", "b2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a4", "2"], "+", 
            RowBox[{"7", " ", "a4", " ", "g1"}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["g1", "2"]}]}], ")"}]}], "+", 
         RowBox[{"60", " ", "g1", " ", "g2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["g2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
      RowBox[{"40", " ", "a2", " ", "b2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a4", "2"], "+", 
            RowBox[{"a4", " ", "g1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["g1", "2"]}]}], ")"}]}], "+", 
         RowBox[{"20", " ", "g1", " ", "g2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["g2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", "b1"}], "+", 
            RowBox[{"4", " ", "b3"}], "+", 
            RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["a11", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["a2", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "a11", " ", "a2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "a4"}], "+", 
         RowBox[{"44", " ", "g1"}], "+", 
         RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "m2"}], ")"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betag2", ":=", 
  RowBox[{
   RowBox[{"-", "g2"}], "+", 
   RowBox[{
    FractionBox["10", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "c1"}], "+", "c2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "a2", "+", "m2"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"c1", "+", "c2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "a2", "+", "m2"}], ")"}], "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", "g2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a11", " ", "a2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a2", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["a2", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{"g1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "m2"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a2", "-", "m2"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "a2", "+", "m2"}], ")"}], 
      "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaa4", ":=", 
  RowBox[{
   RowBox[{"-", "a4"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "3"]}]], "2", " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", 
       SuperscriptBox["a2", "4"], " ", "b3"}], "-", 
      RowBox[{
       SuperscriptBox["a2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b2"}], "+", 
         RowBox[{"48", " ", "b4"}], "-", 
         RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"112", " ", 
          SuperscriptBox["a4", "2"]}], "+", 
         RowBox[{"40", " ", "a4", " ", "g1"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["g1", "2"]}], "-", 
         RowBox[{"30", " ", "a4", " ", "g2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["g2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
      RowBox[{"a2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b2"}], "+", 
         RowBox[{"48", " ", "b4"}], "-", 
         RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "a4"}], "+", 
            RowBox[{"12", " ", "g1"}], "-", 
            RowBox[{"5", " ", "g2"}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "b3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["a11", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["a2", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "-", 
      RowBox[{"a11", " ", "a2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"44", " ", "a4"}], "+", 
         RowBox[{"12", " ", "g1"}], "-", 
         RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "m2"}], ")"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaa11", ":=", 
  RowBox[{
   RowBox[{"-", "a11"}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"56", " ", 
         SuperscriptBox["a11", "2"]}], "-", 
        RowBox[{"112", " ", "a11", " ", 
         RowBox[{"(", 
          RowBox[{"a4", "+", "g1"}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a4", "2"], "+", 
           RowBox[{"5", " ", "a4", " ", "g1"}], "+", 
           SuperscriptBox["g1", "2"]}], ")"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"a4", "-", "g1"}], ")"}], " ", "g2"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a2", "-", "m2"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", "b1"}], "-", 
        RowBox[{"36", " ", "b2"}], "+", 
        RowBox[{"36", " ", "b3"}], "-", 
        RowBox[{"12", " ", "b4"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "+", "c2"}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "a2", "+", "m2"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"56", " ", 
         SuperscriptBox["a11", "2"]}], "+", 
        RowBox[{"112", " ", "a11", " ", 
         RowBox[{"(", 
          RowBox[{"a4", "+", "g1"}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a4", "2"], "+", 
           RowBox[{"5", " ", "a4", " ", "g1"}], "+", 
           SuperscriptBox["g1", "2"]}], ")"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"a4", "-", "g1"}], ")"}], " ", "g2"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "a2", "+", "m2"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", "b1"}], "+", 
        RowBox[{"36", " ", "b2"}], "+", 
        RowBox[{"36", " ", "b3"}], "+", 
        RowBox[{"12", " ", "b4"}], "-", 
        RowBox[{"5", " ", "c1"}], "+", 
        RowBox[{"5", " ", "c2"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "a2", "+", "m2"}], ")"}], "2"]]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betab1", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", 
      SuperscriptBox["a2", "5"], " ", "b2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a4"}], "+", 
        RowBox[{"12", " ", "g1"}], "+", "g2"}], ")"}]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["a2", "3"], " ", "b2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a4"}], "+", 
        RowBox[{"12", " ", "g1"}], "+", "g2"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
     RowBox[{"30", " ", "a2", " ", "b2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a4"}], "+", 
        RowBox[{"12", " ", "g1"}], "+", "g2"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["a4", "2"], " ", "g1"}], "+", 
        RowBox[{"48", " ", "a4", " ", 
         SuperscriptBox["g1", "2"]}], "+", 
        RowBox[{"304", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
        RowBox[{"30", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "3"]}], "-", 
        RowBox[{"8", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "+", 
           RowBox[{"4", " ", "b3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"78", " ", "b1"}], "+", 
           RowBox[{"4", " ", "b3"}], "+", 
           RowBox[{"5", " ", "c1"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "+", "c1"}], ")"}], " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"256", " ", 
      SuperscriptBox["a11", "3"], " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a11", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "a4"}], "+", 
        RowBox[{"92", " ", "g1"}], "+", 
        RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "4"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"576", " ", 
         SuperscriptBox["a4", "2"], " ", "g1"}], "-", 
        RowBox[{"96", " ", "b3", " ", "g1"}], "-", 
        RowBox[{"40", " ", "c1", " ", "g1"}], "+", 
        RowBox[{"1184", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"360", " ", 
         SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
        RowBox[{"80", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "3"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "b3"}], "+", 
           RowBox[{"5", " ", "c1"}]}], ")"}], " ", "g1", " ", "m2"}], "-", 
        RowBox[{"12", " ", "b1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", "g1"}], "+", 
           RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"48", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", 
            SuperscriptBox["g1", "2"]}], "-", 
           RowBox[{"5", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["a4", "2"], " ", "g1"}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
        RowBox[{"5", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"186", " ", "b1"}], "+", 
           RowBox[{"28", " ", "b3"}], "+", 
           RowBox[{"15", " ", "c1"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "b1"}], "+", "c1"}], ")"}], " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"33", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
           RowBox[{"4", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "a11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", "b1"}], "+", 
           RowBox[{"12", " ", "b3"}], "+", 
           RowBox[{"5", " ", "c1"}]}], ")"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["a2", "4"], " ", "b2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["a2", "2"], " ", "b2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
        RowBox[{"40", " ", "b2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "+", 
        RowBox[{"a2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"96", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"5", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "+", 
           RowBox[{"120", " ", "g1", " ", "g2"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", "b1"}], "+", 
              RowBox[{"12", " ", "b3"}], "+", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a4", "2"], "+", 
              RowBox[{"7", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "+", 
           RowBox[{"60", " ", "g1", " ", "g2"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"84", " ", "b1"}], "+", 
              RowBox[{"12", " ", "b3"}], "+", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betab2", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a2", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"78", " ", "b1"}], "+", 
           RowBox[{"24", " ", "b3"}], "+", 
           RowBox[{"5", " ", "c1"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", "b1"}], "+", 
           RowBox[{"56", " ", "b3"}], "-", 
           RowBox[{"5", " ", "c1"}]}], ")"}], " ", "g1"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "-", 
           RowBox[{"2", " ", "b3"}], "+", "c1"}], ")"}], " ", "g2"}]}], 
       ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"71", " ", "b2"}], "+", 
           RowBox[{"12", " ", "b4"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"182", " ", "b2"}], "+", 
           RowBox[{"84", " ", "b4"}], "+", 
           RowBox[{"15", " ", "c2"}]}], ")"}], " ", "g1"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b2"}], "+", "c2"}], ")"}], " ", "g2"}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100", " ", "a4", " ", "b2"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"58", " ", "b2"}], "+", 
           RowBox[{"36", " ", "b4"}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", "g1"}], "+", 
        RowBox[{"5", " ", "b2", " ", "g2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "b2"}], "+", 
           RowBox[{"4", " ", "b4"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"66", " ", "b2"}], "+", 
           RowBox[{"12", " ", "b4"}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", "g1"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"b2", "+", "c2"}], ")"}], " ", "g2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a11", "2"], " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"164", " ", "a4"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", "g1"}], "+", "g2"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["a11", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "4"]}], ")"}]}], "+", 
     RowBox[{"a11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b2"}], "+", "b4"}], ")"}]}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b2"}], "+", "b4"}], ")"}]}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "-", 
        RowBox[{"3", " ", "a2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b2"}], "+", "b4"}], ")"}]}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["a4", "2"]}], "+", 
           RowBox[{"92", " ", "a4", " ", "g1"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"5", " ", "a4", " ", "g2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "+", 
           RowBox[{"2", " ", "b3"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"79", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "+", 
           RowBox[{"180", " ", "a4", " ", "g2"}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"80", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b1"}], "+", 
              RowBox[{"2", " ", "b3"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["a2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"168", " ", 
            SuperscriptBox["a4", "2"]}], "+", 
           RowBox[{"648", " ", "a4", " ", "g1"}], "+", 
           RowBox[{"336", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"30", " ", "a4", " ", "g2"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b1"}], "+", 
              RowBox[{"2", " ", "b3"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"960", " ", 
         SuperscriptBox["a4", "2"], " ", "g1"}], "+", 
        RowBox[{"352", " ", 
         SuperscriptBox["g1", "3"]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
        RowBox[{"60", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", "b1"}], "+", 
           RowBox[{"56", " ", "b3"}], "-", 
           RowBox[{"5", " ", "c1"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"408", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"60", " ", "g1", " ", "g2"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{"78", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
           RowBox[{"24", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
           RowBox[{"5", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["g2", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "b1"}], "-", 
              RowBox[{"2", " ", "b3"}], "+", "c1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["a4", "2"], " ", "g1"}], "+", 
        RowBox[{"416", " ", 
         SuperscriptBox["g1", "3"]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
        RowBox[{"60", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["g2", "3"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", "b1"}], "+", 
           RowBox[{"56", " ", "b3"}], "-", 
           RowBox[{"5", " ", "c1"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "-", 
           RowBox[{"2", " ", "b3"}], "+", "c1"}], ")"}], " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"816", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"120", " ", "g1", " ", "g2"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"78", " ", "b1"}], "+", 
              RowBox[{"24", " ", "b3"}], "+", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betab3", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["a2", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56", " ", "b2"}], "+", 
           RowBox[{"42", " ", "b4"}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "b2"}], "+", 
           RowBox[{"78", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", "g1"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "-", 
           RowBox[{"3", " ", "b4"}], "+", "c2"}], ")"}], " ", "g2"}]}], 
       ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56", " ", "b2"}], "+", 
           RowBox[{"42", " ", "b4"}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "b2"}], "+", 
           RowBox[{"78", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", "g1"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "-", 
           RowBox[{"3", " ", "b4"}], "+", "c2"}], ")"}], " ", "g2"}]}], ")"}],
       " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
     RowBox[{"6", " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56", " ", "b2"}], "+", 
           RowBox[{"42", " ", "b4"}], "+", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "b2"}], "+", 
           RowBox[{"78", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", "g1"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "-", 
           RowBox[{"3", " ", "b4"}], "+", "c2"}], ")"}], " ", "g2"}]}], ")"}],
       " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "-", 
     RowBox[{"768", " ", 
      SuperscriptBox["a11", "3"], " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a11", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"220", " ", "a4"}], "+", 
        RowBox[{"164", " ", "g1"}], "-", 
        RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "4"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"72", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"68", " ", "g1"}], "+", 
           RowBox[{"5", " ", "g2"}]}], ")"}]}], "-", 
        RowBox[{"5", " ", "b3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "g1"}], "-", "g2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"288", " ", 
            SuperscriptBox["g1", "2"]}], "-", 
           RowBox[{"60", " ", "g1", " ", "g2"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "b1"}], "+", 
              RowBox[{"58", " ", "b3"}], "-", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1184", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"100", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["g2", "3"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["a4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"68", " ", "g1"}], "+", 
           RowBox[{"5", " ", "g2"}]}], ")"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "b1"}], "+", 
           RowBox[{"7", " ", "b3"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"b3", "-", "c1"}], ")"}], " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"624", " ", 
            SuperscriptBox["g1", "2"]}], "-", 
           RowBox[{"180", " ", "g1", " ", "g2"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "b1"}], "+", 
              RowBox[{"66", " ", "b3"}], "-", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "a11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"b1", "+", 
              RowBox[{"3", " ", "b3"}]}], ")"}]}], "-", 
           RowBox[{"5", " ", "c1"}]}], ")"}]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["a2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "+", 
           RowBox[{"3", " ", "b4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["a2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "+", 
           RowBox[{"3", " ", "b4"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b2"}], "+", 
           RowBox[{"3", " ", "b4"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "+", 
        RowBox[{"a2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"336", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"648", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["g1", "2"]}], "-", 
              RowBox[{"30", " ", "g1", " ", "g2"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["g2", "2"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{"b1", "+", 
                 RowBox[{"3", " ", "b3"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"25", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"60", " ", "g1", " ", "g2"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{"b1", "+", 
                 RowBox[{"3", " ", "b3"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"208", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"20", " ", "g1", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"68", " ", "g1"}], "+", 
           RowBox[{"5", " ", "g2"}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "b1"}], "+", 
           RowBox[{"67", " ", "b3"}]}], ")"}], " ", "g1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b3"}], "-", 
           RowBox[{"2", " ", "c1"}]}], ")"}], " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"192", " ", 
            SuperscriptBox["g1", "2"]}], "-", 
           RowBox[{"60", " ", "g1", " ", "g2"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "b1"}], "+", 
              RowBox[{"38", " ", "b3"}], "-", 
              RowBox[{"3", " ", "c1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betab4", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["a2", "5"], " ", "b3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "a4"}], "+", 
        RowBox[{"4", " ", "g1"}], "-", "g2"}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "b2"}], "+", 
           RowBox[{"42", " ", "b4"}], "-", 
           RowBox[{"3", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"32", " ", "b2", " ", "g1"}], "+", 
        RowBox[{"84", " ", "b4", " ", "g1"}], "-", 
        RowBox[{"45", " ", "b4", " ", "g2"}], "+", 
        RowBox[{"10", " ", "c2", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "b2"}], "+", 
           RowBox[{"78", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"16", " ", "b2", " ", "g1"}], "+", 
        RowBox[{"12", " ", "b4", " ", "g1"}], "-", 
        RowBox[{"15", " ", "b4", " ", "g2"}], "+", 
        RowBox[{"5", " ", "c2", " ", "g2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "b2"}], "+", 
           RowBox[{"54", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"15", " ", "b4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "g1"}], "-", "g2"}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a11", "2"], " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"92", " ", "a4"}], "+", 
        RowBox[{"36", " ", "g1"}], "-", 
        RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["a11", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "4"]}], ")"}]}], "+", 
     RowBox[{"a2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"352", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["a4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "g1"}], "-", "g2"}], ")"}]}], "-", 
        RowBox[{"15", " ", "b3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "g1"}], "-", "g2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"45", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"480", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["g1", "3"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "g1"}], "-", 
           RowBox[{"5", " ", "g2"}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["g2", "3"]}], "+", 
        RowBox[{"10", " ", "b3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "g1"}], "-", "g2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"8", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{"15", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "b2"}], "+", 
           RowBox[{"84", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "b2"}], "+", 
           RowBox[{"84", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "-", 
        RowBox[{"3", " ", "a2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "b2"}], "+", 
           RowBox[{"84", " ", "b4"}], "-", 
           RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "-", 
        RowBox[{"6", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", "a4"}], "+", 
           RowBox[{"36", " ", "g1"}], "-", 
           RowBox[{"5", " ", "g2"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "+", 
        RowBox[{"40", " ", "b3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"17", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"180", " ", "a4", " ", "g2"}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"80", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["a2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["a4", "2"]}], "+", 
              RowBox[{"5", " ", "a4", " ", "g1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"30", " ", "a4", " ", "g2"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{"120", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betac1", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["a2", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", "a4", " ", "c2"}], "+", 
        RowBox[{"60", " ", "c2", " ", "g1"}], "+", 
        RowBox[{"16", " ", "b2", " ", "g2"}], "+", 
        RowBox[{"9", " ", "c2", " ", "g2"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", "a4", " ", "c2"}], "+", 
        RowBox[{"60", " ", "c2", " ", "g1"}], "+", 
        RowBox[{"16", " ", "b2", " ", "g2"}], "+", 
        RowBox[{"9", " ", "c2", " ", "g2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "-", 
     RowBox[{"6", " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", "a4", " ", "c2"}], "+", 
        RowBox[{"60", " ", "c2", " ", "g1"}], "+", 
        RowBox[{"16", " ", "b2", " ", "g2"}], "+", 
        RowBox[{"9", " ", "c2", " ", "g2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["a11", "2"], " ", "g2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], "4"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["a4", "2"], " ", "g2"}], "-", 
        RowBox[{"2", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", "g1"}], "+", "g2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"288", " ", 
            SuperscriptBox["g1", "2"]}], "+", 
           RowBox[{"4", " ", "g1", " ", "g2"}], "+", 
           SuperscriptBox["g2", "2"], "+", 
           RowBox[{"48", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
           RowBox[{"48", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", "g1"}], "+", 
              RowBox[{"3", " ", "g2"}]}], ")"}]}], "-", 
           RowBox[{"10", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["a4", "2"], " ", "g2"}], "+", 
        RowBox[{"2", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"100", " ", "g1"}], "+", 
           RowBox[{"17", " ", "g2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "192"}], " ", 
               SuperscriptBox["g1", "2"]}], "-", 
              RowBox[{"36", " ", "g1", " ", "g2"}], "+", 
              SuperscriptBox["g2", "2"]}], ")"}]}], "+", 
           RowBox[{"144", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
           RowBox[{"16", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "g2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "g1"}], "+", "g2"}], ")"}]}], "+", 
           RowBox[{"2", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", "a11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["a2", "5"], " ", "c1"}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["a2", "4"], " ", "c2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a2", "2"], " ", "c2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"]}], "+", 
        RowBox[{"5", " ", "c2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "5"]}], "+", 
        RowBox[{"a2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "a4"}], "+", 
              RowBox[{"84", " ", "g1"}], "+", 
              RowBox[{"7", " ", "g2"}]}], ")"}]}], "-", 
           RowBox[{"18", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", "a4"}], "+", 
              RowBox[{"36", " ", "g1"}], "-", "g2"}], ")"}], " ", "g2"}], "+", 
           RowBox[{"12", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["a4", "2"], " ", "g2"}], "+", 
        RowBox[{"2", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"172", " ", "g1"}], "+", 
           RowBox[{"19", " ", "g2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20"}], " ", "g1"}], "+", "g2"}], ")"}]}], "+", 
           RowBox[{"48", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
           RowBox[{"80", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "g2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "g1"}], "+", "g2"}], ")"}]}], "+", 
           RowBox[{"58", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betac2", ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"]}], ")"}], "4"]}]], "2", " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", "a4", " ", "c1"}], "+", 
         RowBox[{"48", " ", "a11", " ", "c2"}], "+", 
         RowBox[{"20", " ", "c1", " ", "g1"}], "+", 
         RowBox[{"16", " ", "b3", " ", "g2"}], "-", 
         RowBox[{"9", " ", "c1", " ", "g2"}]}], ")"}]}], "+", 
      RowBox[{"a2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "a4", " ", "g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", "g1"}], "+", 
            RowBox[{"5", " ", "g2"}]}], ")"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "a11", " ", "c2"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a11", "2"], " ", "g2"}], "+", 
            RowBox[{"b3", " ", "g2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             SuperscriptBox["g1", "2"]}], "-", 
            RowBox[{"12", " ", "g1", " ", "g2"}], "+", 
            SuperscriptBox["g2", "2"]}], ")"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "a11", " ", "c2"}], "+", 
            RowBox[{"b3", " ", "g2"}]}], ")"}], " ", "m2"}], "-", 
         RowBox[{"180", " ", "a4", " ", "c1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
         RowBox[{"3", " ", "c1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "g1"}], "-", 
            RowBox[{"9", " ", "g2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", " ", 
          SuperscriptBox["a4", "2"], " ", "g2"}], "+", 
         RowBox[{"4", " ", "a4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "g1"}], "-", 
            RowBox[{"11", " ", "g2"}]}], ")"}], " ", "g2"}], "-", 
         RowBox[{
          SuperscriptBox["g2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "g1"}], "+", "g2"}], ")"}]}], "+", 
         RowBox[{"48", " ", "a11", " ", 
          RowBox[{"(", 
           RowBox[{"c2", "+", 
            RowBox[{"2", " ", "a11", " ", "g2"}]}], ")"}]}], "+", 
         RowBox[{"48", " ", "a11", " ", "c2", " ", "m2"}], "+", 
         RowBox[{"60", " ", "a4", " ", "c1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "g1"}], "-", 
            RowBox[{"9", " ", "g2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
         RowBox[{"16", " ", "b3", " ", "g2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"204", " ", "a4"}], "+", 
            RowBox[{"84", " ", "g1"}], "-", 
            RowBox[{"13", " ", "g2"}]}], ")"}], " ", "g2"}], "-", 
         RowBox[{"40", " ", "a11", " ", "c1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"100", " ", "a4", " ", "c2"}], "-", 
            RowBox[{"4", " ", "c2", " ", "g1"}], "-", 
            RowBox[{"8", " ", "b2", " ", "g2"}], "+", 
            RowBox[{"72", " ", "b4", " ", "g2"}], "-", 
            RowBox[{"17", " ", "c2", " ", "g2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "a11", " ", "g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "a4"}], "+", 
            RowBox[{"36", " ", "g1"}], "+", 
            RowBox[{"3", " ", "g2"}]}], ")"}]}], "+", 
         RowBox[{"40", " ", "a11", " ", "c1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", "a4", " ", "c2"}], "+", 
            RowBox[{"60", " ", "c2", " ", "g1"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24"}], " ", "b2"}], "+", 
               RowBox[{"24", " ", "b4"}], "+", "c2"}], ")"}], " ", "g2"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["a2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"236", " ", "a4"}], "+", 
               RowBox[{"52", " ", "g1"}], "-", 
               RowBox[{"35", " ", "g2"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"b2", "+", 
               RowBox[{"15", " ", "b4"}]}], ")"}], " ", "g2"}]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}]}], "+", 
         RowBox[{"2", " ", "a11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"84", " ", "a4"}], "+", 
               RowBox[{"12", " ", "g1"}], "-", 
               RowBox[{"7", " ", "g2"}]}], ")"}], " ", "g2"}], "+", 
            RowBox[{"60", " ", "c1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9484868075132008`*^9, 
  3.948486855196821*^9}},ExpressionUUID->"f453a52a-4d8a-4c1a-8f56-\
39ddb13f70ed"]
},
WindowSize->{2202, 783},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (April 11, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dd8d21ba-da07-4cf9-b5bc-bc4946778c14"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 67661, 1957, 1381, "Input",ExpressionUUID->"f453a52a-4d8a-4c1a-8f56-39ddb13f70ed"]
}
]
*)

(* End of internal cache information *)


